Data-Driven Sparse Sensor Placement for Reconstruction

Optimal sensor placement is a central challenge in the design, prediction, estimation, and control of high-dimensional systems. High-dimensional states can often leverage a latent low-dimensional representation, and this inherent compressibility enables sparse sensing. This article explores optimized sensor placement for signal reconstruction based on a tailored library of features extracted from training data. Sparse point sensors are discovered using the singular value decomposition and QR pivoting, which are two ubiquitous matrix computations that underpin modern linear dimensionality reduction. Sparse sensing in a tailored basis is contrasted with compressed sensing, a universal signal recovery method in which an unknown signal is reconstructed via a sparse representation in a universal basis. Although compressed sensing can recover a wider class of signals, we demonstrate the benefits of exploiting known patterns in data with optimized sensing. In particular, drastic reductions in the required number of sensors and improved reconstruction are observed in examples ranging from facial images to fluid vorticity fields. Principled sensor placement may be critically enabling when sensors are costly and provides faster state estimation for low-latency, high-bandwidth control. MATLAB code is provided for all examples.

==> MATLAB/FIG_IBPM_NOISE.m <==
% Code to reproduce Figure 8: Cylinder flow example
clear; close all; clc

datpath = '../DATA/';
figpath = '../figures/';

load([datpath,'ALL.mat']);


X = VORTALL;
meanvort = mean(X,2);
X = X-repmat(meanvort, 1,size(X,2)); % mean centered data

% 64 images of each person
% seed random number generator for predictable sequence
rng(729); 

trainIdx = 1:100;

Iord = 1:size(X,2);
testIdx = Iord(~ismember(Iord,trainIdx));
XTrain = X(:,trainIdx);
[Psi,S,V] = svd(XTrain,'econ');

[m,n] = size(XTrain);


semilogy(diag(S)/sum(diag(S)),'-');
set(gca,'XTickLabelRotation',45,'YTick',logspace(-8,0,9));
grid on

Y = X(:,testIdx);

% target ranks
var = linspace(0,0.5,20);

%Eopt = zeros(100,length(R));
Eqr = zeros(50,length(var));
Eproj = zeros(50,length(var));
Edeim = zeros(50,length(var));
Edat = zeros(50,length(var));
Esspor = zeros(50,length(var));

rng(729);


%r = 27;
r=40;
% QR sensor selection
[~,~,pivot] = qr(Psi(:,1:r)','vector');
pivot = pivot(1:r);

% DEIM sensor selection
gamma = deim(Psi(:,1:r));
    
% oversampled QR
[xx,yy] = meshgrid(1:5:199,1:5:449);

dgrid = sub2ind([199 449],xx,yy);
%[dgrid,IG,IM] = intersect(dgrid, find(mask==1)); 

%display_sensors(mask,IM,'r');

[~,~,piv] = qr(Psi(dgrid,1:r)*Psi(dgrid,1:r)','vector');
opiv = piv(1:2*r); 
opiv = dgrid(opiv);

% Data matrix QR
[~,~,dpiv] = qr(XTrain(:,1:2*r)','vector');
dpiv = dpiv(1:2*r);

%% Noise comparison: POD vs. DEIM vs. QDEIM

for k = 1:length(var)
    %noise = v*randn(m,n);
                        
    ct = 1;
    for ii =1:50
        
        x = Y(:,ii);
        xnoise = x+var(k)*randn(size(x));
        
        % Projection onto r eigenmodes
        xproj = Psi(:,1:r)*(Psi(:,1:r)'*xnoise);        
        Eproj(ii,k) = norm(xproj-x)/norm(x);

        % QR sensors      
        xqr = Psi(:,1:r)*(Psi(pivot,1:r)\xnoise(pivot));
        Eqr(ii,k) = norm(xqr-x)/norm(x);   
        
        % DEIM sensors
        xdeim = Psi(:,1:r)*(Psi(gamma,1:r)\xnoise(gamma));
        Edeim(ii,k) = norm(xdeim-x)/norm(x);   

        % Data matrix QR
        xdat = Psi(:,1:r)*(Psi(dpiv,1:r)\xnoise(dpiv));
        Edat(ii,k) = norm(xdat-x)/norm(x); 
        
        % Oversampled QR (SSPOR)
        xsspor = Psi(:,1:r)*(Psi(opiv,1:r)\xnoise(opiv));
        Esspor(ii,k) = norm(xsspor-x)/norm(x); 
    end
    
end


save([datpath,'ibpm_noise'],'var','Eproj','Edeim','Eqr','Edat','Esspor');

%% display convergence plot

close all;
aboxplot({Eproj,Esspor,Eqr,Edeim,},'labels',num2str(var'));
legend('POD','SSPOR','QDEIM','DEIM','Location','best');
set(gca,'yscale','log'); grid on
set(gca,'xTickLabelRotation',45)
set(gcf,'position',[380 320 2*540 400])

export_fig([figpath,'FIG_IBPM_NOISE.pdf'],'-transparent');



==> MATLAB/FIG_X_COMPRESS.m <==
clear all, close all, clc

figure

X = imread('cappuccino','jpeg');  
[nx,ny] = size(X);
S = fft2(X); % X = Psi*s
Ssort = sort(abs(S(:)));
thresh = Ssort(ceil(.95*nx*ny));
bigind = abs(S)>thresh; % big coeffs
Strunc = S.*bigind; % keep big coeffs
Xrecon = uint8(ifft2(Strunc));


imshow(X)
axis off
set(gcf,'PaperPositionMode','auto')
print('-depsc2', '-loose', '../figures/FIG_X_compressa');

F = log(abs(fftshift(S))+1);  % put FFT on log-scale
imshow(mat2gray(F),[]);
axis off
set(gcf,'PaperPositionMode','auto')
print('-depsc2', '-loose', '../figures/FIG_X_compressb');

Flow = log(abs(fftshift(Struncate))+1);  % put FFT on log-scale
imshow(mat2gray(Flow),[]);
axis off
set(gcf,'PaperPositionMode','auto')
print('-depsc2', '-loose', '../figures/FIG_X_compressc');

imshow(Xrecon)
axis off
set(gcf,'PaperPositionMode','auto')
print('-depsc2', '-loose', '../figures/FIG_X_compressd');

==> MATLAB/FIG_X_CS.m <==
clear all, close all, clc;

N = 4096;
t = linspace(0, 1, N); 
x = cos(2*pi*37*t) + cos(2*pi*420*t) + cos(2*pi*711*t); 

%% Randomly sample signal
p = 256; % num. samples, p=N/16
perm = randperm(N,p);
y = x(perm); % compressed measurement

%% Solve compressed sensing problem
Psi = dct(eye(N, N));  % build Psi
Theta = Psi(perm, :);  % Measure Psi

cvx_begin; % L1-minimization with CVX
    variable s(N); 
    minimize( norm(s,1) ); 
    subject to 
        Theta*s == y';
cvx_end;

xrecon = idct(s); % reconstruct x

% CS using matching pursuit
s = cosamp(Theta,y',10,1.e-10,10); 
xrecon = idct(s);      % reconstruct full signal


%% Plot
time_window = [900 1100]/4096;

figure
subplot(2,2,2)
freq = N/(N)*(0:N);  %create the x-axis of frequencies in Hz
L = 1:floor(N/2);  % only plot the first half of freqs
xt = fft(x); % Fourier transformed signal
PSD = xt.*conj(xt)/N;  % Power spectral density
plot(freq(L),PSD(L),'k', 'LineWidth', 2);
axis([0 1024 0 1200]);

subplot(2,2,1)
plot(t, x, 'k', 'LineWidth', 2);
hold on
plot(perm/N,y,'bo','LineWidth',3);
axis([time_window -3 3]);

subplot(2,2,3)
plot(t, xrecon, 'b', 'LineWidth', 2);
ylim([-2 2])
axis([time_window -3 3]);

subplot(2,2,4)
xtrecon = fft(xrecon,N);  % computes the (fast) discrete fourier transform
PSDrecon = xtrecon.*conj(xtrecon)/N;  % Power spectrum (how much power in each freq)
plot(freq(L),PSDrecon(L),'b', 'LineWidth', 2);
axis([0 1024 0 1200]);

set(gcf,'Position',[100 100 600 400])
set(gcf,'PaperPositionMode','auto')
% print('-depsc2', '-loose', '../figures/FIG_X_CS');

==> MATLAB/FIG_YALE_CONVpanel.m <==
% facial reconstruction template
clear; close all; clc

datpath = '../DATA/';
figpath = '../figures/';

load([datpath,'YaleB_32x32.mat']);

%===========================================
[nSmp,nFea] = size(fea);
for i = 1:nSmp
     fea(i,:) = fea(i,:) ./ max(1e-12,norm(fea(i,:)));
end
%===========================================
%Scale the features (pixel values) to [0,1]%
%===========================================
maxValue = max(max(fea));
fea = fea/maxValue;
%===========================================

X = fea';


% 64 images of each person
% seed random number generator for predictable sequence
rng(729); 
trainIdx = [];
for i=1:37
   idx = randperm(64,32);
   trainIdx =  [trainIdx, i*idx];
end

Iord = 1:size(X,2);
testIdx = Iord(~ismember(Iord,trainIdx));

meanface = mean(X,2);
X = X-repmat(meanface,1,size(X,2)); % mean centered data

% proper orthogonal decomposition
[Psi,S,V] = svd(X,'econ');
eigenfaces = Psi(:,1:10);

[m,n] = size(XTrain);
imgtrain = XTrain(:,1:10)+repmat(meanface,1,10);
maxval = max(imgtrain(:));
for i=1:10
    imgtrain(:,i) = imgtrain(:,i)/maxval;
end
imgtrain = reshape(imgtrain,32,10*32);
imagesc(imgtrain), axis image,  colormap(gray), axis off
brighten(0.5)
%printFormattedEPS(gca,gcf,[figpath,'yale_train.eps'],get(gcf,'Position'));

for i=1:10
    eigenfaces(:,i) = eigenfaces(:,i)/max(abs(eigenfaces(:,i)));
end
imagesc(reshape(eigenfaces,32,10*32)), axis image,  colormap(gray), axis off
%brighten(0.5)
%printFormattedEPS(gca,gcf,[figpath,'eigenface.eps'],get(gcf,'Position'));


idx = randperm(length(testIdx),100);
Y = X(:,testIdx(idx)) ;

% target ranks
R = 10:10:300;

Eopt = zeros(100,length(R));
Eqr = zeros(100,length(R));
Eproj = zeros(100,length(R));
Erand = zeros(100*25,length(R));

rng(729);
%% Regression onto random vs. optimal sensors
for k = 1:length(R)
    r = R(k);
    
    % L1 optimized sensor selection
%     zhat = sens_sel_approxnt(Psi(:,1:r),r);
%     [zloc,~] = sens_sel_locr(Psi(:,1:r),r,zhat);
%     sens = find(zloc>.1);
%     assert(length(sens)==r);
            
    % QR sensor selection
    [~,~,pivot] = qr(Psi(:,1:r)*Psi(:,1:r)','vector');
    pivot = pivot(1:r);
    
    ct = 1;
    for ii =1:100
        x = Y(:,ii);
        
        %Projection onto r eigenfaces
        xproj = Psi(:,1:r)*(Psi(:,1:r)'*x);        
        Eproj(ii,k) = norm(xproj-x)/norm(x);
 
        % L1 optimized sensors      
        %xopt = Psi(:,1:r)*(pinv(Psi(sens,1:r))*x(sens));
%         xopt = Psi(:,1:r)*(Psi(sens,1:r)\x(sens));
%         Eopt(ii,k) = norm(xopt-x)/norm(x);    
        
        % QR sensors      
        xqr = Psi(:,1:r)*(pinv(Psi(pivot,1:r))*x(pivot));
        %xqr = Psi(:,1:r)*(Psi(pivot,1:r)\x(pivot));
        Eqr(ii,k) = norm(xqr-x)/norm(x);   
        
        % Random sensors gappy with 2x as many sensors as modes
%         for jj =1:25
%             rsens = randperm(m,r);            
%             %xr = Psi(:,1:r)*(pinv(Psi(rsens,1:r))*x(rsens));
%             xr = Psi(:,1:r)*(Psi(rsens,1:r)\x(rsens));
%             Erand(ct,k) = norm(xr-x)/norm(x);
%             ct = ct+1;
%         end
    end
    
end


save([datpath,'yale_conv'],'R','Eproj','Eopt','Erand','Eqr');


%%

aboxplot({Eproj,Eopt,Eqr,Erand},'labels',num2str(R'));
legend('proj','opt','qr','rand');
set(gca,'yscale','log');

printFormattedEPS(gca,gcf,[figpath,'FIG_YALE_CONV.eps'],[]);

==> MATLAB/qr_fekete_interp.m <==

ATAPformats

r = 11; n = 1000;
x = linspace(0,1,n+1)';

% Construct Vandermonde matrix on [0,1]
Vde = zeros(n+1,r);
for i = 1:r
    Vde(:,i) = x.^(i-1);
end

% approximate Fekete points
[Q,R,pivot] = qr(Vde','vector');
fekete = pivot(1:r);

% equispaced points
equi = 1:n/(r-1):(n+1);


pts = fekete; color = 'b';
%pts = equi; color = 'r';

% build interpolant
f = abs(x.^2-0.5);
coefs = Vde(pts,:)\f(pts);
pstar = Vde*coefs;


hold on,
plot(x,f,'k-');
plot(x,pstar,color);
plot(x(pts),pstar(pts),[color '.']);
box on

%export_fig('qr_fekete','-pdf');

%%

[Q,R,pivot] = qr(Psi*Psi','vector');
sensors = pivot(1:p);

